NullAway: Practical Type-Based Null Safety for Java

NullPointerExceptions (NPEs) are a key source of crashes in modern Java programs. Previous work has shown how such errors can be prevented at compile time via code annotations and pluggable type checking. However, such systems have been difficult to deploy on large-scale software projects, due to significant build-time overhead and / or a high annotation burden. This paper presents NullAway, a new type-based null safety checker for Java that overcomes these issues. NullAway has been carefully engineered for low overhead, so it can run as part of every build. Further, NullAway reduces annotation burden through targeted unsound assumptions, aiming for no false negatives in practice on checked code. Our evaluation shows that NullAway has significantly lower build-time overhead (1.15X) than comparable tools (2.8-5.1X). Further, on a corpus of production crash data for widely-used Android apps built with NullAway, remaining NPEs were due to unchecked third-party libraries (64%), deliberate error suppressions (17%), or reflection and other forms of post-checking code modification (17%), never due to NullAway's unsound assumptions for checked code.

==> figures/crop.sh <==
#!/bin/bash
if [ $# -eq 0 ]; then
  for pdffile in ./*.pdf; do pdfcrop "$pdffile" "$pdffile"; done
else
  for pdffile in "$@"; do pdfcrop "$pdffile" "$pdffile"; done
fi

